Half Spectral, an Another General Method for Linear Plasma Simulation

There are two usual computational methods for linear (waves and instabilities) problem: eigenvalue (dispersion relation) solver and initial value solver. In fact, we can introduce an idea of the combination of them, i.e., we keep time derivative dt term (and other term if have, e.g., kinetic dv term), but transform the linear spatial derivatives dx term to ik, which then can reduce the computational dimensions. For example, most (fluid and kinetic) normal mode problems can be reduced from treating cumbersome PDEs to treating simple ODEs. Examples for MHD waves, cold plasma waves and kinetic Landau damping are given, which show to be extremely simple or even may be the simplest method for simulating them. [I don't know whether this idea is new, but it seems very interesting and useful. So, I choose making it public.]

==> em_cold_waves.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2012-11-19 10:11
% half spectral method for em cold waves
% wce=1 unit
% match theory solution perfectly
function em_cold_waves
    close all; clear; clc;
    global k theta B0 qi qe mi me ni0 ne0 epsilon0 mu0 sinth costh ...
        wci wce wpi wpe c c2
    k=0.5; theta=pi/4; B0=1.0; qi=1; qe=-1; mi=4; me=1; ni0=1; ne0=1;
    epsilon0=4; mu0=1;
    c2=1/(epsilon0*mu0); c=sqrt(c2);
    sinth=sin(theta); costh=cos(theta);
    wci=qi*B0/mi; wce=qe*B0/me;
    wpi=sqrt(ni0*qi^2/epsilon0/mi); wpe=sqrt(ne0*qe^2/epsilon0/me);
    
    y0=[0.1,-0.1,0.2,0.1,0,0.1,0,-0.1,0.01,0.1,0,0];
    
    [T,Y]=ode45(@push,0:0.02:5e2,y0);
    tt=T;
    dEx=Y(:,1); dEy=Y(:,2); dEz=Y(:,3);
    dBx=Y(:,4); dBy=Y(:,5); dBz=Y(:,6);
    dvex=Y(:,7); dvey=Y(:,8); dvez=Y(:,9);
    dvix=Y(:,10); dviy=Y(:,11); dviz=Y(:,12);
    
    h=figure('unit','normalized','Position',[0.01 0.32 0.87 0.59]);
    set(gcf,'DefaultAxesFontSize',15);
    
    subplot(3,3,1:2); plot(tt,real(dEx),tt,imag(dEx),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}Ex'); axis tight; grid on;
    title(['k=',num2str(k),', \omega_{ce}=',num2str(wce),...
        ', \omega_{pe}=',num2str(wpe),', m_i/m_e=',num2str(mi/me),...
        ', \theta=',num2str(theta*180/pi),'^\circ']);
    subplot(334); plot(tt,real(dvix),tt,imag(dvix),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}u{ix}'); axis tight; grid on;
    subplot(335); plot(tt,real(dviy),tt,imag(dviy),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}u{iy}'); axis tight; grid on;
    subplot(336); plot(tt,real(dviz),tt,imag(dviz),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}u{iz}'); axis tight; grid on;
    subplot(337); plot(tt,real(dBx),tt,imag(dBx),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}Bx'); axis tight; grid on;
    subplot(338); plot(tt,real(dBy),tt,imag(dBy),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}By'); axis tight; grid on;
    subplot(339); plot(tt,real(dBz),tt,imag(dBz),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}Bz'); axis tight; grid on;

    %% theory solutions
    
    wp=sqrt(wpe*wpe+wpi*wpi);

    kc=k*c;
    thetap=theta;

    % To speed up the program somewhat introduce these
    kc2=kc*kc;
    kc4=kc2*kc2;
    wci2=wci*wci;
    wp2=wp*wp;
    wextra=wp2+wci; % wce=1.0
    wextra2=wextra*wextra;
    cos2theta=cos(thetap)*cos(thetap);
    sin2theta=sin(thetap)*sin(thetap);

    % polynomial coefficients for EM model
    emc8=-(2*kc2+1+wci2+3*wp2);
    emc6=(kc4+(2*kc2+wp2)*(1+wci2+2*wp2)+wextra2);
    emc4=-(kc4*(1+wci2+wp2)+2*kc2*wextra2...
        +kc2*wp2*(1+wci2-wci)*(1+cos2theta)+wp2*wextra2);
    emc2=(kc4*(wp2*(1+wci2-wci)*cos2theta+wci*wextra)+kc2*wp2* ...
         wci*wextra.*(1+cos2theta));
    emc0=-kc4*wci2*wp2*cos2theta;

    empoly=[1, 0, emc8, 0, emc6, 0, emc4, 0, emc2, 0, emc0];
    wtmpem=roots(empoly); wem=sort(wtmpem);
    w1=wem(6);w2=wem(7);w3=wem(8);w4=wem(9);w5=wem(10);
  
    Lt=length(tt); % number of sampling
    dfs=2*pi/(tt(end)-tt(1));
    fs=0:dfs:dfs*(Lt-1);
    dEx_ft=fft(real(dEx))/Lt*2; % *2 ?? need check
    dEz_ft=fft(real(dEz))/Lt*2; % *2 ?? need check
    ifs=round(tt(end)*max(wem)/5);
    subplot(333);
    plot(fs(1:ifs),abs(dEx_ft(1:ifs))+abs(dEz_ft(1:ifs)),'LineWidth',2);
%     title('simulation frequency');
%     title(['\omega_{theory}=',num2str(w1),', ',num2str(w2),', ',num2str(w3)]);
    ylabel('Amp');xlabel('\omega');
    xlim([0, fs(ifs)]); grid on;    
    
    Amax=1.5*max(abs(dEx_ft(1:ifs))+abs(dEz_ft(1:ifs))); 
    subplot(333); ylim([0,Amax]);
    hold on; plot([w1,w1],[0,Amax],'r--',[w2,w2],[0,Amax],'r--',...
        [w3,w3],[0,Amax],'r--',[w4,w4],[0,Amax],'r--',...
        [w5,w5],[0,Amax],'r--','LineWidth',2);
    title(['\omega_{theory}=',num2str(w1),', ',num2str(w2),...
      ', ',num2str(w3),', ',num2str(w4),', ',num2str(w5)]);  
end

function dy=push(t,y)
    global k theta B0 qi qe mi me ni0 ne0 epsilon0 mu0 sinth costh ...
        wci wce wpi wpe c c2
    % y -> dEx, dEy, dEz, dBx, dBy, dBz, dvex, dvey, dvez, dvix, dviy, dviz
    dEx=y(1);dEy=y(2);dEz=y(3);dBx=y(4);dBy=y(5);dBz=y(6);
    dvex=y(7);dvey=y(8);dvez=y(9);dvix=y(10);dviy=y(11);dviz=y(12);
    dy=zeros(12,1);
    dJx=ni0*qi*dvix+ne0*qe*dvex;
    dJy=ni0*qi*dviy+ne0*qe*dvey;
    dJz=ni0*qi*dviz+ne0*qe*dvez;
    dy(1)=-1i*k*c2*dBy*costh-dJx/epsilon0;
    dy(2)=1i*k*c2*(dBx*costh-dBz*sinth)-dJy/epsilon0;
    dy(3)=1i*k*c2*dBy*sinth-dJz/epsilon0;
    dy(4)=1i*k*dEy*costh;
    dy(5)=-1i*k*(dEx*costh-dEz*sinth);
    dy(6)=-1i*k*dEy*sinth;
    dy(7)=(dEx+dvey*B0)*qe/me;
    dy(8)=(dEy-dvex*B0)*qe/me;
    dy(9)=dEz*qe/me;
    dy(10)=(dEx+dviy*B0)*qi/mi;
    dy(11)=(dEy-dvix*B0)*qi/mi;
    dy(12)=dEz*qi/mi;
end


==> landaudamping.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2012-11-16 15:50
% half spectral method for Landau damping simulation
% ion immobile, e=1, m=1, ...
% d(df(v,t))/dt=-ikv*(df)+(dE)*d(f0)/dv
% ik(dE(t))=-\int{df}dv
% The Landau damping result is close to Vlasov continuity solver
% fkvl1d.m, but both do not match dispersion solution exact.
% There should be normalization mistake? Need check. However,
% the main code is OK to use.
close all; clear; clc;

% Landau damping data
data = [0.1   1.0152   -4.75613E-15
0.2   1.06398   -5.51074E-05
0.3   1.15985   -0.0126204
0.4   1.28506   -0.066128
0.5   1.41566   -0.153359
0.6   1.54571   -0.26411
0.7   1.67387   -0.392401
0.8   1.7999   -0.534552
0.9   1.92387   -0.688109
1.0   2.0459   -0.85133
1.5   2.63233   -1.77571
2   3.18914   -2.8272];
id=6;
k=data(id,1); wr=data(id,2); gamma=data(id,3);

nv=256; dt=0.02; nt=15000; % k=0.6;
vmax=10; vmin=-vmax;
dv=(vmax-vmin)/nv; TR=2*pi/(k*dv);
vv=vmin:dv:vmax;

% initial
df=0.*vv+0.2;
dE=0.001;
% dE=(1i/k)*sum(df)*dv;

f0=exp(-vv.^2)/(sqrt(pi)); % f0=exp(-vv.^2), Maxwellian
df0dv=-2.*vv.*exp(-vv.^2)/(sqrt(pi));

% nb=0.1; vd=3;
% f0=(1-nb)*exp(-vv.^2)+nb*exp(-(vv-vd).^2); % f0, beam
% df0dv=-(1-nb)*2.*vv.*exp(-vv.^2)-nb*2.*(vv-vd).*exp(-(vv-vd).^2);

dEt=zeros(1,nt+1);
dEt(1)=dE;
tt=linspace(0,nt*dt,nt+1);
 
h=figure('unit','normalized','Position',[0.01 0.47 0.6 0.45]);
set(gcf,'DefaultAxesFontSize',15);
for it=1:nt
    % RK-4, 1st step
    pdf1=-1i*k.*vv.*df+dE.*df0dv;
    % RK-4, 2nd step
    dftmp=df+0.5.*dt.*pdf1;
    dEtmp=(1i/k)*sum(dftmp)*dv;
    pdf2=-1i*k.*vv.*dftmp+dEtmp.*df0dv;
    % RK-4, 3rd step
    dftmp=df+0.5.*dt.*pdf2;
    dEtmp=(1i/k)*sum(dftmp)*dv;
    pdf3=-1i*k.*vv.*dftmp+dEtmp.*df0dv;
    % RK-4, 4th step
    dftmp=df+dt.*pdf3;
    dEtmp=(1i/k)*sum(dftmp)*dv;
    pdf4=-1i*k.*vv.*dftmp+dEtmp.*df0dv;
    % RK-4, push
    df=df+dt./6.0.*(pdf1+2.0.*pdf2+2.0.*pdf3+pdf4);
    dE=(1i/k)*sum(df)*dv;
    
    dEt(it+1)=dE;
    
    % plot
    if(mod(it-1,nt/20)==0 || it==nt)
        subplot(221); plot(vv,f0+real(df),'LineWidth',2);
        xlabel('v');ylabel('f(t)=f0+\delta f');
        title(['k=',num2str(k),', dv=',num2str(dv)]);
        subplot(222); plot(vv,real(df),'LineWidth',2);
        xlabel('v');ylabel('\delta f');
        title(['t=',num2str(tt(it))]);
        subplot(2,2,3);plot(tt(2:it),real(dEt(2:it)),'LineWidth',2);
        title(['T_R=',num2str(TR)]); grid on;
        xlabel('t');ylabel('Re[\delta E]'); xlim([0,tt(end)]);
        if(tt(it)>TR) 
            dEmax=1.2*max(abs(real(dEt(2:it))));
            hold on; ylim([-dEmax,dEmax]);
            plot([TR,TR],[-dEmax,dEmax],'r--','LineWidth',2);
        end
        ttmp=tt(1:it);lndE=log(abs(real(dEt(1:it))));
        lndEe=log(abs(real(dEt(2).*exp((-1i*wr+gamma).*ttmp))))-9;
%         if(it<=2000)
%             subplot(224);title(['\omega_{theory}=',num2str(wr+1i*gamma)]);
%             plot(tt(1:it),lndEe,'r:','LineWidth',2);
%         end
        subplot(2,2,4);plot(tt(1:it),lndE,'LineWidth',2);hold on;
%         subplot(2,2,4);plot(tt(1:it),log(abs(dEt(1).*exp(gamma.*tt(1:it)))),'LineWidth',2);hold on;
        xlabel('t');ylabel('ln|\delta E|'); xlim([0,tt(end)]);
        pause(0.01);
    end
end




==> mhd_waves.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2012-11-20 21:33
% half spectral method for mhd waves
% B0=1, rho0=1
% Alfven & fast & slow mode perfect match with theory
function mhd_waves
    close all; clear; clc;
    global k theta B0 rho0 va vs va2 vs2 sinth costh
    B0=1.0; rho0=1.0; va=2; vs=1; k=1.0; theta=pi/4;
    va2=va^2; vs2=vs^2;
    sinth=sin(theta); costh=cos(theta);
    y0=[0.1,-0.1,0.1,0.2,0.1,0.1,-0.1i];
    
    % three theory solutions, slow magnetosonic, alfven, fast magnetosonic
    w1=k*sqrt((va2+vs2)/2-sqrt((va2-vs2)^2+4*va2*vs2*sinth^2)/2);
    w2=k*sqrt(va2*costh^2);
    w3=k*sqrt((va2+vs2)/2+sqrt((va2-vs2)^2+4*va2*vs2*sinth^2)/2);
    
    [T,Y]=ode45(@push,0:0.02:1e2,y0);
    tt=T;
    drho=Y(:,1); dux=Y(:,2); duy=Y(:,3); duz=Y(:,4);
    dBx=Y(:,5); dBy=Y(:,6); dBz=Y(:,7);
    
    h=figure('unit','normalized','Position',[0.01 0.34 0.7 0.57]);
    set(gcf,'DefaultAxesFontSize',15);
    
    subplot(3,3,1:2); plot(tt,real(drho),tt,imag(drho),'LineWidth',2);
    xlabel('t'); ylabel('\delta\rho'); axis tight; grid on;
    title(['k=',num2str(k),', V_A=',num2str(va),', V_s=',num2str(vs),...
        ', \theta=',num2str(theta*180/pi),'^\circ']);
    subplot(334); plot(tt,real(dux),tt,imag(dux),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}ux'); axis tight; grid on;
    subplot(335); plot(tt,real(duy),tt,imag(duy),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}uy'); axis tight; grid on;
    subplot(336); plot(tt,real(duz),tt,imag(duz),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}uz'); axis tight; grid on;
    subplot(337); plot(tt,real(dBx),tt,imag(dBx),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}Bx'); axis tight; grid on;
    subplot(338); plot(tt,real(dBy),tt,imag(dBy),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}By'); axis tight; grid on;
    subplot(339); plot(tt,real(dBz),tt,imag(dBz),'LineWidth',2);
    xlabel('t'); ylabel('\delta{}Bz'); axis tight; grid on;

    Lt=length(tt); % number of sampling
    dfs=2*pi/(tt(end)-tt(1));
    fs=0:dfs:dfs*(Lt-1);
    drho_ft=fft(real(drho))/Lt*2; % *2 ?? need check
    duy_ft=fft(real(duy))/Lt*2; % *2 ?? need check
    ifs=round(tt(end)*k*sqrt(vs2+va2)/4);
    subplot(333);
    plot(fs(1:ifs),abs(drho_ft(1:ifs)+abs(duy_ft(1:ifs))),'LineWidth',2);
%     title('simulation frequency');
    title(['\omega_{theory}=',num2str(w1),', ',...
        num2str(w2),', ',num2str(w3)]);
    ylabel('Amp');xlabel('\omega');
    xlim([0, fs(ifs)]); grid on;
    Amax=1.5*max(abs(drho_ft(1:ifs))); ylim([0,Amax]);
    hold on; plot([w1,w1],[0,Amax],'r--',[w2,w2],[0,Amax],'r--',...
        [w3,w3],[0,Amax],'r--','LineWidth',2);

end

function dy=push(t,y)
    global k B0 rho0 va2 vs2 sinth costh
    % y --> drho, dux, duy, duz, dBx, dBy, dBz
    drho=y(1);dux=y(2);duy=y(3);duz=y(4);dBx=y(5);dBy=y(6);dBz=y(7);
    dy=zeros(7,1);
    dy(1)=-1i*k*rho0*(dux*sinth+duz*costh);
    dy(2)=1i*k*va2*(costh*dBx/B0-sinth*dBz/B0)-1i*k*vs2*sinth*drho/rho0;
    dy(3)=1i*k*va2*costh*dBy/B0;
    dy(4)=-1i*k*vs2*costh*drho/rho0;
    dy(5)=1i*k*B0*dux*costh;
    dy(6)=1i*k*B0*duy*costh;
    dy(7)=-1i*k*B0*dux*sinth;
end


==> simple_hs.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2012-11-16 15:16
% simple example to show half spectral method
% the results match the theory predicts perfectly
function simple_hs
    close all; clear; clc;
    global ua ub k
    ua=1.0; ub=0.2; k=0.2;
    y=3;
    f10=0.1; f20=y*f10;
    
    [T,Y]=ode45(@push,0:0.01:6e2,[f10,f20]);
    tt=T;
    f1=Y(:,1); f2=Y(:,2);
    
    we=[k*(ua+ub), k*(ua-ub)];
    A_w1=f10*abs(y+1)/2; A_w2=f10*abs(y-1)/2; % *f10 ?? need check
    
    h=figure('unit','normalized','Position',[0.01 0.47 0.6 0.45]);
    set(gcf,'DefaultAxesFontSize',15);
    
    subplot(311); plot(tt,real(f1),tt,imag(f1),'LineWidth',2); 
    xlabel('t'); ylabel('f1'); axis tight; grid on;
    title(['k=',num2str(k),', ua=',num2str(ua),', ub=',num2str(ub),...
        ', f1(0)=',num2str(f10),', f2(0)=',num2str(f20)]);   
    subplot(312); plot(tt,real(f2),tt,imag(f2),'LineWidth',2); 
    xlabel('t'); ylabel('f2'); axis tight; grid on;
    title(['theory w_{\pm}=',num2str(we(1)),', ',num2str(we(2)),...
        ', A_{\pm}=',num2str(A_w1),', ',num2str(A_w2)]);
    
    Lt=length(tt); % number of sampling
    dfs=2*pi/(tt(end)-tt(1));
    fs=0:dfs:dfs*(Lt-1);
    f1_ft=fft(real(f1))/Lt*2; % *2 ?? need check
    ifs=30;
    subplot(313); plot(fs(1:ifs),abs(f1_ft(1:ifs)),'LineWidth',2);
    title('simulation frequency');ylabel('Amp');xlabel('\omega');
    xlim([0, fs(ifs)]); grid on;
    Amax=1.5*max(abs(f1_ft(1:ifs))); ylim([0,Amax]);
    hold on; plot([we(1),we(1)],[0,Amax],'r--',[we(2),we(2)],[0,Amax],'r--',...
        'LineWidth',2);

%     fid = fopen ('yt_t.txt','w'); out=[tt';real(f1')];
%     fprintf(fid,'%6.2f%12.8f\n', out);
%     fclose (fid);
end

function dy=push(t,y)
    global ua ub k
    % y --> f1, f2
    dy=zeros(2,1);
    dy(1)=-1i*k*ua*y(1)-1i*k*ub*y(2);
    dy(2)=-1i*k*ub*y(1)-1i*k*ua*y(2);
end

